Combining Frame-Synchronous and Label-Synchronous Systems for Speech Recognition

Commonly used automatic speech recognition (ASR) systems can be classified into frame-synchronous and label-synchronous categories, based on whether the speech is decoded on a per-frame or per-label basis. Frame-synchronous systems, such as traditional hidden Markov model systems, can easily incorporate existing knowledge and can support streaming ASR applications. Label-synchronous systems, based on attention-based encoder-decoder models, can jointly learn the acoustic and language information with a single model, which can be regarded as audio-grounded language models. In this paper, we propose rescoring the N-best hypotheses or lattices produced by a first-pass frame-synchronous system with a label-synchronous system in a second-pass. By exploiting the complementary modelling of the different approaches, the combined two-pass systems achieve competitive performance without using any extra speech or text data on two standard ASR tasks. For the 80-hour AMI IHM dataset, the combined system has a 13.7% word error rate (WER) on the evaluation set, which is up to a 29% relative WER reduction over the individual systems. For the 300-hour Switchboard dataset, the WERs of the combined system are 5.7% and 12.1% on Switchboard and CallHome subsets of Hub5'00, and 13.2% and 7.6% on Switchboard Cellular and Fisher subsets of RT03, up to a 33% relative reduction in WER over the individual systems.

==> fig/plot_length.py <==
import sys
import math
import logging
import argparse

import numpy as np
import matplotlib
from matplotlib import pyplot as plt

plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams["font.size"] = 18
plt.rcParams["figure.figsize"] = (8,5)

def read_summary(file_name, bin_width=20, max_nbins=4):
    logging.info("Loading %s" % file_name)
    summary = np.loadtxt(file_name, comments='#')
    num_bins = math.ceil(np.max(summary[:, 0]) / bin_width)
    errors = [0 for i in range(num_bins)]
    ref_cnt = [0 for i in range(num_bins)]
    for row in summary:
        bin_idx = int(max(row[0]-1, 0) // bin_width)
        errors[bin_idx] += row[2]
        ref_cnt[bin_idx] += row[0]* row[1]
    if num_bins > max_nbins:
        final_errors = errors[:max_nbins]
        final_errors[-1] += sum(errors[max_nbins:])
        final_ref_cnt = ref_cnt[:max_nbins]
        final_ref_cnt[-1] += sum(ref_cnt[max_nbins:])
    else:
        final_errors = errors
        final_ref_cnt = ref_cnt
    wer_per_bin = np.array(final_errors) / np.array(final_ref_cnt)
    avg_wer = sum(final_errors) / sum(final_ref_cnt)
    return wer_per_bin, avg_wer

def plot(file_name, bin_width, baseline, *args):
    baseline_wer_per_bin, baseline_wer = baseline
    nbins = len(baseline_wer_per_bin)
    bin_lower = [i*bin_width+1 for i in range(0, nbins)]
    bin_upper = [i*bin_width for i in range(1, nbins+1)]
    bin_names = ['%d-%d' % (i, j) for i, j in zip(bin_lower, bin_upper)]
    bin_names[-1] = '>=%d' % bin_lower[-1]
    xvals = np.arange(nbins)
    bin_width=0.8/len(args)
    for idx, each_result in enumerate(args):
        wer_per_bin, wer, tag, hatch = each_result
        rwer_per_bin = (1 - wer_per_bin / baseline_wer_per_bin) * 100
        rwer = (1 - wer / baseline_wer) * 100
        plt.bar(xvals + bin_width*idx, rwer_per_bin, width=bin_width, label='%s' % (tag), edgecolor='black', fill=False, hatch=hatch)
        # plt.bar(xvals + bin_width*idx, rwer_per_bin, width=bin_width, label='%s (%.2f%%)' % (tag, rwer))
    plt.xticks(xvals + (len(args) - 1)*bin_width/2, bin_names, rotation=0)
    plt.xlabel("number of words in reference")
    plt.ylabel("relative WER reduction (%)")
    plt.ylim(bottom=0)
    plt.legend(loc='upper left', frameon=False, bbox_to_anchor=(-0.02, 1.02), labelspacing=0.1)
    logging.info('Plot saving to %s' % file_name)
    plt.savefig(file_name, bbox_inches='tight')

def main():
    parser = argparse.ArgumentParser(
        description='Plot relative WERR of rescoring results according to utt length')
    parser.add_argument('--baseline', type=str,
                        help='summary for the baseline result')
    parser.add_argument('--summaries', type=str, nargs='+',
                        help='various number of rescoring summaries')
    parser.add_argument('--width', type=int, default=20,
                        help='bin width for computing wers')
    parser.add_argument('--max-nbins', type=int, default=4,
                        help='maximum number of bins')
    parser.add_argument('--tags', type=str, nargs='+',
                        help='tag for each of the summary')
    parser.add_argument('--hatches', type=str, nargs='+',
                        help='hatches for each bar')
    parser.add_argument('--filename', type=str,
                        help='figure output file name')
    args = parser.parse_args()
    assert len(args.tags) == len(args.summaries), "number of tags != number of summaries"

    logging.basicConfig(level=logging.INFO,
                        format="%(asctime)s (%(module)s:%(lineno)d) %(levelname)s: %(message)s")
    logging.info(' '.join([sys.executable] + sys.argv))

    baseline_wers_per_bin, baseline_wer = read_summary(args.baseline, args.width, args.max_nbins)
    inputs = [args.filename, args.width, (baseline_wers_per_bin, baseline_wer)]
    for summary, tag, hatch in zip(args.summaries, args.tags, args.hatches):
        wer_per_bin, wer = read_summary(summary, args.width, args.max_nbins)
        inputs.append((wer_per_bin, wer, tag, hatch))
    plot(*inputs)

if __name__ == '__main__':
    main()


